Well-balanced finite volume schemes for nearly steady adiabatic flows

We present well-balanced finite volume schemes designed to approximate the Euler equations with gravitation. They are based on a novel local steady state reconstruction. The schemes preserve a discrete equivalent of steady adiabatic flow, which includes non-hydrostatic equilibria. The proposed method works in Cartesian, cylindrical and spherical coordinates. The scheme is not tied to any specific numerical flux and can be combined with any consistent numerical flux for the Euler equations, which provides great flexibility and simplifies the integration into any standard finite volume algorithm. Furthermore, the schemes can cope with general convex equations of state, which is particularly important in astrophysical applications. Both first- and second-order accurate versions of the schemes and their extension to several space dimensions are presented. The superior performance of the well-balanced schemes compared to standard schemes is demonstrated in a variety of numerical experiments. The chosen numerical experiments include simple one-dimensional problems in both Cartesian and spherical geometry, as well as two-dimensional simulations of stellar accretion in cylindrical geometry with a complex multi-physics equation of state.

==> img/BernoulliEquilibrium/Bernoulli_Cartesian.py <==
import numpy as np
from scipy.optimize import fsolve
import matplotlib.pyplot as plt
try:
  plt.style.use('classic') # revert to 1.x style
except:
  pass

# set some defaults
plt.rcParams.update({'font.size': 16})

# parameters
small = 1.e-8
gamma = 5./3.

# reference primitive variables
dens0 = 1.
velx0 = 1.
pres0 = 1.
phi0  = 1.
enth0 = gamma/(gamma - 1.)*pres0/dens0

# equilibrium constants
m0   = dens0*velx0
eps0 = 0.5*velx0**2 + enth0 + phi0
K0   = pres0/dens0**gamma

def e(dens):
    enth = gamma/(gamma - 1.)*dens**(gamma - 1.)
    return 0.5*m0**2/(dens + small)**2 + enth

# compute critical values
dens_star = (m0**2/(gamma*K0))**(1./(gamma + 1))
pres_star = K0*dens_star**gamma
csnd_star = np.sqrt(gamma*pres_star/dens_star)
velx_star = csnd_star
enth_star = csnd_star**2/(gamma - 1.)
e_star    = e(dens_star)

# plot
dens = np.linspace(0., 10.,200)
plt.clf()
plt.plot(dens, e(dens), "b-", linewidth=2)
plt.xlim(dens[0], dens[-1])
plt.ylim(0.25*np.min(e(dens)), e(dens)[-1])

# axes label
plt.xlabel(r"$\rho$")
plt.ylabel(r"$e(\rho)$")

# e(dens) minimum
plt.xticks([0, dens_star], [0, r"$\rho_{\ast}$"])
plt.yticks([e_star   ], [r"$e_{\ast}$"])
plt.plot([dens_star], [e_star], "ro")
plt.plot([dens_star, dens_star], [plt.ylim()[0], e_star], "k--", linewidth=2)

# equilibrium cases
fac = 0.80
plt.plot([dens[0], fac*dens[-1]], [0.5*e_star for _ in range(2)], \
         "r--", linewidth=2)
plt.text(fac*dens[-1], 0.5*e_star, r"$\varepsilon_{0} - \phi < e_{\ast}$", \
         verticalalignment='center')
plt.plot([dens[0], fac*dens[-1]], [1.0*e_star for _ in range(2)], \
         "r--", linewidth=2)
plt.text(fac*dens[-1], 1.0*e_star, r"$\varepsilon_{0} - \phi = e_{\ast}$", \
         verticalalignment='center')
plt.plot([dens[0], fac*dens[-1]], [2.0*e_star for _ in range(2)], \
         "r--", linewidth=2)
plt.text(fac*dens[-1], 2.0*e_star, r"$\varepsilon_{0} - \phi > e_{\ast}$", \
         verticalalignment='center')

# density for the sub- and super-sonic cases
dens_sub = fsolve(lambda d: e(d) - 2*e_star, 2.0*dens_star)
dens_sup = fsolve(lambda d: e(d) - 2*e_star, 0.5*dens_star)
plt.plot([dens_sub], e(dens_sub), "go")
plt.plot([dens_sup], e(dens_sup), "go")

# savefig
plt.savefig("Bernoulli_Cartesian.pdf")



==> img/bernoulli_number/bernoulli_number.py <==
#!/usr/bin/env python3

import numpy as np
import matplotlib.pyplot as plt

# for plots
from matplotlib import rcParams

rcParams.update(
    {
        "font.family": "sans-serif",
        "font.size": 26,
        "axes.titlesize": 26,
        "axes.labelsize": 26,
        "xtick.labelsize": 24,
        "ytick.labelsize": 24,
        "figure.autolayout": True,
        "axes.formatter.limits": (-1, 3),
        "text.usetex": True,
        "text.latex.preamble": [
            r"\usepackage{amsmath}",
            r"\usepackage{amssymb}",
            r"\usepackage{siunitx}",
        ],
    }
)


A = 1.0
B = 20.0
C = 3.0

gamma = 4.0/3.0

def Be(rho):
    return A*rho**(-2) + B * rho**(gamma-1.0) + C

rho_star = (2.0 * A / (B * (gamma - 1.0)))**(1.0/(gamma + 1))
Be_star = Be(rho_star)

n = 100
rhos = np.linspace(0.2, 4.0, n)

plt.plot(rhos, Be(rhos), 'k-', linewidth=3)
plt.xlabel(r"$\rho$")
plt.ylabel(r"$\text{Be}$")

xticks = [0, 1, 2, 3, 4]
plt.xticks(xticks, [f"${x}$" for x in xticks])
plt.xlim((0, 4))

yticks = [20, 25, 30, 35, 40]
plt.yticks(yticks, [f"${y}$" for y in yticks])
plt.ylim((20, 40))

ax = plt.gca()
ax.annotate(r'$\rho^\star$', xy=(rho_star, Be_star + 2), xycoords='data')
plt.plot([rho_star, rho_star], [Be_star-0.1, Be_star + 1.0], 'k-', alpha=0.3)

ax.annotate(r'$\text{Be}^\star$', xy=(1.2, Be_star), xycoords='data')
plt.plot([rho_star-0.2, rho_star + 0.3], [Be_star, Be_star], 'k-', alpha=0.3)
plt.savefig("bernoulli_number.png")

# plt.show()


==> img/bondi/get_images.sh <==
#!/usr/bin/env bash

set -e

LOCATION=../../data

cp ${LOCATION}/morinth.jl/img/bondi_A1.000e-04_v{0.9000,2.0000}_dp_l1eq.png .
cp ${LOCATION}/morinth.jl/img/bondi_A1.000e-04_v{0.9000,2.0000}_{dv,dp}_nx128.png .

cp ${LOCATION}/morinth.jl/img/bondi_A1.000e+02_v{0.9000,2.0000}_p_l1.png .
cp ${LOCATION}/morinth.jl/img/bondi_A1.000e+02_v{0.9000,2.0000}_{v,p}_nx128.png .

# Convergence tables
cp ${LOCATION}/morinth.jl/img/bondi_A{0.000e+00,1.000e-04}_v{0.9000,2.0000}_dp_l1eq.tex .
cp ${LOCATION}/morinth.jl/img/bondi_A1.000e+02_v{0.9000,2.0000}_p_l1.tex .

cp ${LOCATION}/morinth.jl/img/bondi_A0.000e+00_v2.0000_dp_wb.png sonic_bump_wb.png


==> img/bondi_accretion_shock.bk/get_images.sh <==
#!/usr/bin/env bash
set -e
cp /mnt/ada-19/morinth.jl/img/bondi_accretion_shock_A1.000e-04_v{1.2000,2.0000}_{logrho,v,logp}_nx128.png .
cp /mnt/ada-19/morinth.jl/img/bondi_accretion_shock_A1.000e-04_v{1.2000,2.0000}_{drho,dv,dp}_nx128.png .


==> img/bondi_accretion_shock/get_images.sh <==
#!/usr/bin/env bash
set -e
cp ../../data/morinth.jl/img/bondi_accretion_shock_A0.000e+00_v1.2000_{logrho,v,logp}_nx128.png .
cp ../../data/morinth.jl/img/bondi_accretion_shock_A0.000e+00_v1.2000_{drho,dv,dp}_nx128_wb.png .


==> img/sonic_bump/get_images.sh <==
#!/usr/bin/env bash

set -e
LOCATION="../../data"

cp ${LOCATION}/morinth.jl/img/sonic_bump_A1.0e-06_M{0.000e+00,1.000e-02,2.500e+00}_{{dv,dp}_nx128,dp_l1eq}.png .
cp ${LOCATION}/morinth.jl/img/sonic_bump_A1.0e+00_M1.000e-02_{{v,p}_nx128,p_l1}.png .

cp ${LOCATION}/morinth.jl/img/sonic_bump_A{0.0e+00,1.0e-06}_M{0.000e+00,1.000e-02,2.500e+00}_dp_l1eq.tex .
cp ${LOCATION}/morinth.jl/img/sonic_bump_A1.0e+00_M{0.000e+00,1.000e-02,2.500e+00}_p_l1.tex .

cp ${LOCATION}/morinth.jl/img/sonic_bump_A0.0e+00_M2.500e+00_dp_wb.png sonic_bump_wb.png

